Topological aspects of the multi-language phases of the Naming Game on community-based networks

The Naming Game is an agent-based model where individuals communicate to name an initially unnamed object. On a large class of networks continual pairwise interactions lead the system to an ultimate consensus state, in which agents converge on a globally shared name. Soon after the introduction of the model, it was observed in literature that on community-based networks the path to consensus passes through metastable multi-language states. Subsequently, it was proposed to use this feature as a mean to discover communities in a given network. In this paper we show that metastable states correspond to genuine multi-language phases, emerging in the thermodynamic limit when the fraction of links connecting communities drops below critical thresholds. In particular, we study the transition to multi-language states in the stochastic block model and on networks with community overlap. We also examine the scaling of critical thresholds under variations of topological properties of the network, such as the number and relative size of communities and the structure of intra-/inter-community links. Our results provide a theoretical justification for the proposed use of the model as a community-detection algorithm.

==> anc/MFEsPPM.mpl <==
with(CodeGeneration):

# Parameters
Q := 6:

###########################################################

sublist := proc(list, ini)
  [seq(list[i],i=ini..nops(list))]:
end proc:

addElt := proc(elt, list)
local templist, i:
  templist:=[]:
  for i from 1 to nops(list) do
    templist:=[op(templist),[elt, op(list[i])]]:
  end do:
  templist:
end proc:

listSubsets := proc(L, i)
local n, j, fl, temp:
  n := nops(L):
  if i=1 then
    fl:=[]:
    for j from 1 to n do
      fl:=[op(fl),[L[j]]]:
    end do:
  else
    fl:=[]:
    for j from 1 to n-i+1 do
      temp:=listSubsets(sublist(L,j+1),i-1):
      temp:=addElt(L[j],temp):
      fl:=[op(fl),op(temp)]:
    end do:
  end if:
  fl:
end proc:

listAllSubsets := proc(Q::posint)
description "generates $S(\\cal D)$ with Q names":
local L,i, temp, fl:
  L := [A||(1..Q)]:
  fl := []:
  for i from 1 to Q do
    fl:=[op(fl),op(listSubsets(L,i))]:
  end do:
  fl:
end proc:

SigmaAk := proc(L::list,item)
description "applies the operator $\\Sigma_{item}$ of "
            "eq. (3.12) to L":
local dd,outL:
  outL := NULL:
  for dd in L do
    if(member(item,dd)) then
      outL := outL,dd:
    end if:
  end do:
  outL:
end proc:

TauAk := proc(L::list,item)
local dd,outL:
  outL := NULL:
  for dd in L do
    if(not member(item,dd)) then
      outL := outL,dd:
    end if:
  end do:
  outL:
end proc:

removeListItem := proc(L::list,item)
  remove(has,L,item):
end proc:

thetak := proc(L::list,k::posint)
description "applies the operator $\\theta_{k}$ of "
            "eq. (3.10) to L":
local seq1,seq2,i:
  if (k>nops(L)) then
    return L:
  end if:
  seq1 := seq(op(i,L),i=1..k-1):
  seq2 := seq(op(i,L),i=k+1..nops(L)):
  return [seq1,seq2]:
end proc:

rhok := proc(L::list,k::posint)
description "applies the operator $\\rho_{k}$ of "
            "eq. (3.11) to L":
local seq1,seq2,i:
  if (k>nops(L)) then
    return NULL:
  end if:
  return op(k,L):
end proc:

# ===========================================================
# Case I
# ===========================================================

CaseIraise := proc(Dset::list,i::posint)

global Q,NBList,pin,pout:
local out,j,k,Wk,Uk,NBSubList,Dtilde:
  if(nops(Dset)=1) then
    print("[CaseIraise]: WARNING -> |Dset|=1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIraise]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  for k from 1 to nops(Dset) do
    Wk := rhok(Dset,k):
    Uk := thetak(Dset,k):
    NBSubList := SigmaAk(NBList,Wk):
    for Dtilde in NBSubList do
      out := out +
      (1/nops(Dtilde))*n[i,Uk]*(pin*n[i,Dtilde] +
                            pout*sum(n[j,Dtilde],j=1..i-1) +
                            pout*sum(n[j,Dtilde],j=i+1..Q)):
    end do:
  end do:
  return out:
end proc:

CaseIlower1 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Wk,NBSubList,Dtilde:
  if(nops(Dset)=1) then
    print("[CaseIlower1]: WARNING -> |Dset|=1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIlower1]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  for k from 1 to nops(Dset) do
    Wk := rhok(Dset,k):
    NBSubList := SigmaAk(NBList,Wk):
    for Dtilde in NBSubList do
      out := out +
      (1/nops(Dtilde))*n[i,Dset]*(pin*n[i,Dtilde] +
                           pout*sum(n[j,Dtilde],j=1..i-1) +
                           pout*sum(n[j,Dtilde],j=i+1..Q)):
    end do:
  end do:
  return out:
end proc:

CaseIlower2 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Wk,NBSubList,Dtilde:
  if(nops(Dset)=1) then
    print("[CaseIlower2]: WARNING -> |Dset|=1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIlower2]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  for k from 1 to nops(Dset) do
    Wk := rhok(Dset,k):
    NBSubList := SigmaAk(NBList,Wk):
    for Dtilde in NBSubList do
      out := out +
      (1/nops(Dset))*n[i,Dset]*(pin*n[i,Dtilde] +
                            pout*sum(n[j,Dtilde],j=1..i-1) +
                            pout*sum(n[j,Dtilde],j=i+1..Q)):
    end do:
  end do:
  return out:
end proc:

# ===========================================================
# Case II
# ===========================================================

CaseIIraise1 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Ak,NBSubList,DL:
  if(nops(Dset)>1) then
    print("[CaseIIraise1]: WARNING -> |Dset|>1"):
    return:
  end if:

  if(i>Q) then
    print("[CaseIIraise1]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  Ak := op(1,Dset):
  NBSubList := SigmaAk(NBList,Ak):
  for DL in NBSubList do
    if (nops(DL)>1) then
      out := out +
      n[i,DL]*(pin*n[i,Dset] +
               pout*sum(n[j,Dset],j=1..i-1) +
               pout*sum(n[j,Dset],j=i+1..Q)):
    end if:
  end do:
  return out:
end proc:

CaseIIraise2 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Ak,NBSubList,DS:
  if(nops(Dset)>1) then
    print("[CaseIIraise2]: WARNING -> |Dset|>1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIIraise2]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  Ak := op(1,Dset):
  NBSubList := SigmaAk(NBList,Ak):
  for DS in NBSubList do
    if (nops(DS)>1) then
      out := out +
      (1/nops(DS))*n[i,DS]*(pin*n[i,Dset] +
                            pout*sum(n[j,Dset],j=1..i-1) +
                            pout*sum(n[j,Dset],j=i+1..Q)):
    end if:
  end do:
  return out:
end proc:

CaseIIraise3 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Ak,NBSubList,DS,DL:
  if(nops(Dset)>1) then
    print("[CaseIIraise3]: WARNING -> |Dset|>1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIIraise3]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  Ak := op(1,Dset):
  NBSubList := SigmaAk(NBList,Ak):
  for DS in NBSubList do
    for DL in NBSubList do
      if (nops(DS)>1 and nops(DL)>1) then
        out := out +
       (1/nops(DS))*(2*pin*n[i,DS]*n[i,DL] +
       pout*sum(n[i,DS]*n[j,DL] + n[j,DS]*n[i,DL],j=1..i-1) +
       pout*sum(n[i,DS]*n[j,DL] + n[j,DS]*n[i,DL],j=i+1..Q)):
      end if:
    end do:
  end do:
  return out:
end proc:

CaseIIlower1 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Ak,NBSubList,DS:
  if(nops(Dset)>1) then
    print("[CaseIIlower1]: WARNING -> |Dset|>1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIIlower1]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  Ak := op(1,Dset):
  NBSubList := SigmaAk(NBList,Ak):
  for DS in NBSubList do
    if (nops(DS)>1) then
      out := out +
      ((nops(DS)-1)/nops(DS))*n[i,Dset]*(pin*n[i,DS] +
                               pout*sum(n[j,DS],j=1..i-1) +
                               pout*sum(n[j,DS],j=i+1..Q)):
    end if:
  end do:
  return out:
end proc:

CaseIIlower2 := proc(Dset::list,i::posint)
global Q,NBList,pin,pout:
local out,j,k,Ak,NBSubList,DS:
  if(nops(Dset)>1) then
    print("[CaseIIlower2]: WARNING -> |Dset|>1"):
    return:
  end if:
  if(i>Q) then
    print("[CaseIIlower2]: WARNING -> index i out of range"):
    return:
  end if:
  out := 0:
  Ak := op(1,Dset):
  NBSubList := [TauAk(NBList,Ak)]:
  for DS in NBSubList do
    out := out +
    n[i,Dset]*(pin*n[i,DS] +
               pout*sum(n[j,DS],j=1..i-1) +
               pout*sum(n[j,DS],j=i+1..Q)):
  end do:
  return out:
end proc:

#-------------------------------------------------------

NBList := listAllSubsets(Q):

f_intra := Array([seq(0,i=1..Q*(2^Q-1))]):
f_inter := Array([seq(0,i=1..Q*(2^Q-1))]):

SDctr := 1:
for qq from 1 to Q do
  Dctr := 1:
  for Dset in op(1..-2,NBList) do

    if(nops(Dset)>1) then
      f1       := expand(CaseIraise(Dset,qq)):
      f1_intra := coeff(f1,pin):

      f1_inter := coeff(f1,pout):
      f2       := expand(CaseIlower1(Dset,qq)):
      f2_intra := coeff(f2,pin):
      f2_inter := coeff(f2,pout):
      f3       := expand(CaseIlower2(Dset,qq)):
      f3_intra := coeff(f3,pin):
      f3_inter := coeff(f3,pout):

      T_intra  := f1_intra - f2_intra - f3_intra:
      T_inter  := f1_inter - f2_inter - f3_inter:
    else
      g1       := expand(CaseIIraise1(Dset,qq)):
      g1_intra := coeff(g1,pin):
      g1_inter := coeff(g1,pout):

      g2       := expand(CaseIIraise2(Dset,qq)):
      g2_intra := coeff(g2,pin):
      g2_inter := coeff(g2,pout):

      g3       := expand(CaseIIraise3(Dset,qq)):
      g3_intra := coeff(g3,pin):
      g3_inter := coeff(g3,pout):

      g4       := expand(CaseIIlower1(Dset,qq)):
      g4_intra := coeff(g4,pin):
      g4_inter := coeff(g4,pout):

      g5       := expand(CaseIIlower2(Dset,qq)):
      g5_intra := coeff(g5,pin):
      g5_inter := coeff(g5,pout):

      T_intra := g1_intra + g2_intra + g3_intra
               - g4_intra - g5_intra:
      T_inter := g1_inter + g2_inter + g3_inter
               - g4_inter - g5_inter:
    end if:

    # =======================================================
    #  remove Rosetta notebooks
    # =======================================================

    for ii from 1 to Q do
      for jj from 1 to (2**Q-2) do
        T_intra := eval(T_intra,
            n[ii,op(jj,NBList)]=xx[jj+(ii-1)*(2**Q-1)]):
        T_inter := eval(T_inter,
            n[ii,op(jj,NBList)]=xx[jj+(ii-1)*(2**Q-1)]):
      end do:
      T_intra := expand(eval(T_intra,n[ii,op(-1,NBList)]=
             1-add(xx[kk+(ii-1)*(2**Q-1)],kk=1..(2**Q-2)))):
      T_inter := expand(eval(T_inter,n[ii,op(-1,NBList)]=
             1-add(xx[kk+(ii-1)*(2**Q-1)],kk=1..(2**Q-2)))):
    end do:

    printf("#  clique = %2d \t state = %s \t index = %d\n\n",
          qq,convert(Dset,string),SDctr):
    printf("#  nops(intra) = %10d \t nops(inter) = %10d\n\n",
          nops(T_intra), nops(T_inter)):

    f_intra[SDctr] := T_intra:
    f_inter[SDctr] := T_inter:

    SDctr := SDctr + 1:
    Dctr := Dctr+1:

  end do:
  f_intra[SDctr] := 0:
  f_inter[SDctr] := 0:
  SDctr := SDctr + 1:

end do:

save f_intra,`f_intra.m`:
save f_inter,`f_inter.m`:




